Planar Disk Filters and Real Chromatic Roots at Beraha Numbers

We construct simple plane triangulations whose chromatic polynomials have real roots accumulating at every noninteger Beraha number $B_\ell=4\cos^2(\pi/\ell)$; the integer values $0,1,2,3$ are roots of $K_4$. The construction rests on the observation that a triangulated disk with four boundary vertices acts, inside a larger triangulation, as a transfer operator lying in a commutative three-parameter algebra. Rotating such disks by a quarter turn and composing them in series moves their eigenvalue triples around this algebra in a controllable way, and for every fixed $q\in(B_{10},4)$ one can manufacture a finite disk whose two competing local eigenvalues are strictly dominated by the third -- a physical filter. Closing a grid of such disks between two poles produces a sphere triangulation, and a fused Temperley-Lieb trace identity accounts for its chromatic polynomial completely, sector by sector, with no appeal to semisimplicity at the root of unity itself -- generic semisimplicity enters only through polynomial identities continued from $\delta>2$ -- and no singular higher Jones-Wenzl projectors. In the one-cap sector a Krein-type argument shows that every sweep word has exactly one expanding eigenvalue; Gram-form inertia controls every other sector uniformly in the width. At odd Beraha indices the trace coefficient of the expanding eigenvalue vanishes; at even indices two copies of that eigenvalue cancel between adjacent sectors, and a short real-variable lemma converts either situation into genuine real roots converging to the target. Indices below eleven are treated by elementary families, exact outward-rounded integer certificates, and one explicit disk at $B_{10}$ combined with Tutte's golden identity. All graphs are ordinary, simple, unweighted plane triangulations.

==> anc/MANIFEST-SHA256.txt <==
96d7a80f9d4bee44bce0f824023c15116968b371e8b7b9973d4e2458ff07393c  README.md
2b27cc3a9dc07b2198947ca5fe66f37b03be0e0987d1fda9ab02bdd6e5c5627d  appendixB.py
9e2368a709ed40d637401e2619df05048696f979c6422f70bcc5ec17f5800da3  beraha_certificates.py
08a99ed2e754aef540a447dc03c78b5dace9844569240a6aaae9a565439c0a35  beraha_symbolic_audit.py
b0d3cef8091e11e5fa292b464102c873df491ed775a7c5913493ef7a9b30e7b2  beraha_trace_audit.py
2004cb7866795e4d807de14ee7a1ad90691e76eb1d9493f4b0af235771823ef7  crosscheck_composite.py
e34cfb86dd1ac60740f1929cc5925899b08bf0fe3f47615a3a780121672cb18f  crosscheck_t6.py
823673c0dc441428897b2ea0f4b2dbab0faa6a6397a9011ebcbc507345154122  environment.json
b92412acb8d789acf1b717321742c40a285d8f0ff99d0b5a7e7e7c9a584a3b0d  logs/appendixB.log
29eb2ad1cb386e5b63db8dc1ec7238bd37ce1d95366f1336f392da884e7b81d9  logs/beraha_certificates.log
21239542e1ab599b45265e366e57d2add6847c5742b8ba8793df92dafc1a5a9e  logs/beraha_symbolic_audit.log
d1a70a9d125b0716e55aca3e4de70a4a1468d5216125c68ae3b584ded73f727b  logs/beraha_trace_audit.log
5375a23e6109d8f0c2ef6245bc85a0b45db0f17bf5728fdc064793e3c223e2ff  logs/crosscheck_composite.log
d9421f27b35a83af83dd230388c21c5aca578591284fba6b4988e56c99184dcd  logs/crosscheck_t6.log


==> anc/README.md <==
# Planar Disk Filters and Real Chromatic Roots at Beraha Numbers — reproduction package

Author: Reza Mactabi, independent researcher — ORCID [0009-0000-0925-2210](https://orcid.org/0009-0000-0925-2210).

This package (scripts, run logs, manifest) is archived at Zenodo, [doi:10.5281/zenodo.23371280](https://doi.org/10.5281/zenodo.23371280), and is included with the arXiv submission as ancillary files.

Paper: *Planar Disk Filters and Real Chromatic Roots at Beraha Numbers*, arXiv (math.CO); in the arXiv source package the manuscript is `beraha_manuscript.tex` with `figure_1.pdf`–`figure_4.pdf`. The four principal reproduction scripts listed below are supplied as separate supplementary files, as described in the appendices; the package additionally supplies the two audit scripts `beraha_trace_audit.py` and `beraha_symbolic_audit.py`, and the run logs of all six programs under `logs/`.

## Contents and how to verify

| file | what it checks | how to run | runtime* | expected |
|---|---|---|---|---|
| `beraha_certificates.py` | Appendix A: exact outward-rounded integer certificates at B7, B8, B9 and the composite B10 disk (419,495 internal vertices); 112 integer matrix products | `python3 beraha_certificates.py` (needs NumPy; do **not** use `-O`) | ~2 min | all bounds PASS; two JSON outputs written |
| `appendixB.py` | Appendix B: nine symbolic identities — complete chromatic polynomials vs. the fused trace (T6) | `python3 appendixB.py` | ~1 min | 9/9 exact |
| `crosscheck_t6.py` | Appendix C.1: implementation-disjoint rebuild (independent graph builder + exact link-state modules) of the nine (T6) identities | `python3 crosscheck_t6.py` | ~1 min | 9/9 exact, values to 1.3e9 |
| `crosscheck_composite.py` | Appendix C.2: eight composite-cell identities (rotated / serially composed disks), the operations used at B10 | `python3 crosscheck_composite.py` (keep beside `crosscheck_t6.py`) | ~1.5 min | 8/8 exact, values to 6.4e9 |

\*commodity laptop, CPython 3.11. Everything is exact integer / exact ring arithmetic; no floating point is certified anywhere.

## Compile the manuscript (arXiv source package only)

The arXiv source package contains `beraha_manuscript.tex` and `figure_1.pdf` through `figure_4.pdf`, which must remain beside the LaTeX source. With a standard LaTeX installation, run `pdflatex beraha_manuscript.tex` twice from that directory. The Zenodo record contains the scripts, logs and manifest only; the paper is on arXiv.

## Integrity
SHA-256 hashes of every other file of this package (scripts, `environment.json`, logs, this README) in `MANIFEST-SHA256.txt`. Recompute with `sha256sum -c MANIFEST-SHA256.txt`.

## What the computations do and do not establish
The certificates carry the finite targets B7–B10 and the convention audits; the all-width statements (Sections 2, 4–8 of the paper) are proved, not computed, and Section 11 of the paper delimits the logical role of each computation. Author-side runs are not independent verification; this package exists so that verification is running four short programs, not trusting the author.

## Use of AI tools
The scripts in this package were written and debugged with the assistance of large language models (Anthropic's Claude and OpenAI's ChatGPT), as disclosed in the paper. The two implementations compared in Appendix C (`appendixB.py` / `beraha_certificates.py` versus `crosscheck_t6.py` / `crosscheck_composite.py`) were produced in separate sessions with no shared code; "independent" refers to the code, not to an independent human verifier. All computations are exact integer / exact ring arithmetic; every script and log was reviewed by the author, who takes full responsibility for them.


==> anc/appendixB.py <==
"""Exact graph-polynomial versus fused-TL closure audit.

The graph side counts partitions of vertices into independent sets and knows
nothing about transfer matrices. The matrix side uses Laurent polynomials in
delta, with integer coefficients throughout. Finite examples check conventions;
they do not replace the all-width diagrammatic proof.
"""
from collections import Counter, defaultdict
from functools import lru_cache
from math import comb
import json
from pathlib import Path
"""Fused P2 link-state modules, no high Jones-Wenzl denominators."""
from collections import defaultdict

def link_states(N,defects):
 out=[]
 def rec(pos,stack,partners):
  height=len(stack)
  if pos==N:
   if height==defects:out.append(tuple(partners))
   return
  left=N-pos
  if height+left<defects or (height+left-defects)%2:return
  rec(pos+1,stack+[pos],partners+[-1])
  if stack:
   a=stack[-1];p=partners+[-1];p[a]=pos;p[pos]=a
   rec(pos+1,stack[:-1],p)
 rec(0,[],[])
 return out

def e_action(s,i):
 a,b=s[i],s[i+1]
 if a==i+1:return s,1
 if a==-1 and b==-1:return None,0
 t=list(s);t[i]=i+1;t[i+1]=i
 if a==-1:t[b]=-1
 elif b==-1:t[a]=-1
 else:t[a]=b;t[b]=a
 return tuple(t),0

def fused_basis(n,j):
 return [s for s in link_states(2*n,2*j) if all(s[2*k]!=2*k+1 for k in range(n))]

def U_laurent(n,j,i):
 basis=fused_basis(n,j);ix={s:k for k,s in enumerate(basis)};d=len(basis)
 rows=[defaultdict(lambda:defaultdict(int)) for _ in basis]
 for col,s in enumerate(basis):
  # e_middle applied after each selected subset of the two P2 corrections.
  for useleft,useright in ((0,0),(1,0),(0,1),(1,1)):
   t=s;exponent=1-useleft-useright;coeff=(-1)**(useleft+useright)
   for gen in ([2*i+2] if useright else [])+([2*i] if useleft else [])+[2*i+1]:
    t,loop=e_action(t,gen)
    if t is None:break
    exponent+=loop
   if t in ix:rows[ix[t]][col][exponent]+=coeff
 return [{c:{p:a for p,a in poly.items() if a} for c,poly in row.items() if any(poly.values())} for row in rows],basis


def add(a,b):
    out=dict(a)
    for k,v in b.items():
        out[k]=out.get(k,0)+v
        if not out[k]: del out[k]
    return out

def scale(a,c): return {k:c*v for k,v in a.items() if c*v}
def sub(a,b): return add(a,scale(b,-1))
def mul(a,b):
    out={}
    for i,x in a.items():
        for j,y in b.items(): out[i+j]=out.get(i+j,0)+x*y
    return {k:v for k,v in out.items() if v}

ONE={0:1}; Q={2:1}; A={2:1,0:-2}; TAU={2:1,0:-3}

def power(a,k):
    out=ONE
    while k:
        if k&1: out=mul(out,a)
        a=mul(a,a); k//=2
    return out

def exact_div(a,b):
    a=dict(a); out={}; degree=max(b); leading=b[degree]
    while a and max(a)>=degree:
        k=max(a)-degree; c,r=divmod(a[max(a)],leading)
        assert not r
        out[k]=out.get(k,0)+c
        a=sub(a,{k+j:c*x for j,x in b.items()})
    assert not a, ('nonexact polynomial division',a,b)
    return out

def triple_fan(k): return ({0:(-1)**k},power(TAU,k),power(A,k))
def triple_rotate(t):
    u,v,e=t
    b=exact_div(sub(e,u),sub(Q,ONE))
    c=exact_div(add(v,mul(TAU,u)),A)
    d=exact_div(sub(v,u),A)
    return sub(b,d),add(b,mul(TAU,d)),add(sub(b,d),mul(sub(Q,ONE),c))

def fan(k):
    path=[1]+list(range(4,k+3))+[3]
    return {'boundary':(0,1,2,3),
            'faces':[(0,x,y) for x,y in zip(path,path[1:])]
                    +[(2,y,x) for x,y in zip(path,path[1:])],
            'triple':triple_fan(k)}

def rotate(g):
    return {'boundary':g['boundary'][1:]+g['boundary'][:1],
            'faces':g['faces'], 'triple':triple_rotate(g['triple'])}

def serial(g,h):
    l,x,r,y=g['boundary']; L,z,R,w=h['boundary']
    labels={v for f in g['faces'] for v in f}; new=max(labels)+1
    mapping={L:l,z:y,R:r}
    for v in sorted({v for f in h['faces'] for v in f}):
        if v not in mapping: mapping[v]=new; new+=1
    return {'boundary':(l,x,r,mapping[w]),
            'faces':g['faces']+[tuple(mapping[v] for v in f) for f in h['faces']],
            'triple':tuple(mul(a,b) for a,b in zip(g['triple'],h['triple']))}

def build_graph(n,t,cells):
    def vertex(i,r): return 0 if i==0 else 1 if i==n+1 else 2+(i-1)*t+r%t
    new=2+n*t; faces=[]
    for r in range(t):
        for i in range(1,n+1):
            boundary=(vertex(i-1,r+1),vertex(i,r),vertex(i+1,r),vertex(i,r+1))
            g=cells[r*n+i-1]; mapping=dict(zip(g['boundary'],boundary))
            for v in sorted({v for f in g['faces'] for v in f}):
                if v not in mapping: mapping[v]=new; new+=1
            faces.extend(tuple(mapping[v] for v in f) for f in g['faces'])
    assert len({tuple(sorted(f)) for f in faces})==len(faces)
    edges=Counter(); orientation=Counter(); links=defaultdict(list)
    for f in faces:
        assert len(set(f))==3
        for k in range(3):
            x,y,z=f[k],f[(k+1)%3],f[(k+2)%3]
            edge=tuple(sorted((x,y))); edges[edge]+=1
            orientation[edge]+=1 if x<y else -1
            links[x].append((y,z))
    assert set(edges.values())=={2} and set(orientation.values())=={0}
    for v,pairs in links.items():
        adj=defaultdict(set)
        for x,y in pairs: adj[x].add(y); adj[y].add(x)
        assert all(len(s)==2 for s in adj.values())
        seen=set(); todo=[next(iter(adj))]
        while todo:
            x=todo.pop()
            if x not in seen: seen.add(x); todo.extend(adj[x]-seen)
        assert seen==set(adj)
    assert len(links)==new and new-len(edges)+len(faces)==2
    assert len(edges)==3*new-6
    adjacency=defaultdict(set)
    for u,v in edges: adjacency[u].add(v); adjacency[v].add(u)
    seen=set(); todo=[0]
    while todo:
        v=todo.pop()
        if v not in seen: seen.add(v); todo.extend(adjacency[v]-seen)
    assert len(seen)==new
    return new,set(edges)

def graph_polynomial(vertices,edges):
    """Count unlabeled partitions into independent sets, then use (q)_k."""
    adjacency=[0]*vertices
    for u,v in edges: adjacency[u]|=1<<v; adjacency[v]|=1<<u
    @lru_cache(None)
    def partitions(mask):
        if not mask: return (1,)
        pivot=mask&-mask; v=pivot.bit_length()-1
        allowed=mask&~(pivot|adjacency[v]); counts=[0]*(mask.bit_count()+1)
        def visit(candidates,block):
            rest=partitions(mask^block)
            for k,c in enumerate(rest): counts[k+1]+=c
            while candidates:
                bit=candidates&-candidates; candidates^=bit
                w=bit.bit_length()-1
                visit(candidates&~adjacency[w],block|bit)
        visit(allowed,pivot)
        while counts and counts[-1]==0: counts.pop()
        return tuple(counts)
    coefficients=partitions((1<<vertices)-1)
    result={}; falling=ONE
    for k,c in enumerate(coefficients):
        result=add(result,scale(falling,c)); falling=mul(falling,{2:1,0:-k})
    assert result[2*vertices]==1 and result[2*(vertices-1)]==-len(edges)
    return result,partitions.cache_info().currsize

def identity(d): return {(i,i):ONE for i in range(d)}
def matrix_add(a,b):
    out=dict(a)
    for ix,p in b.items():
        q=add(out.get(ix,{}),p)
        if q: out[ix]=q
        elif ix in out: del out[ix]
    return out
def matrix_scale(a,p): return {ix:mul(v,p) for ix,v in a.items() if mul(v,p)}
def matrix_mul(a,b):
    rows=defaultdict(list)
    for (i,j),p in b.items(): rows[i].append((j,p))
    out={}
    for (i,k),p in a.items():
        for j,q in rows[k]: out[(i,j)]=add(out.get((i,j),{}),mul(p,q))
    return {ix:p for ix,p in out.items() if p}

def qinteger(k):
    a,b={},ONE
    for _ in range(k): a,b=b,sub(mul({1:1},b),a)
    return a

def fused_trace(n,cells):
    total={}
    for j in range(n+2):
        rows,basis=U_laurent(n+1,j,0); d=len(basis); ident=identity(d); product=ident
        for step,g in enumerate(cells):
            rows,_=U_laurent(n+1,j,step%n)
            uop={(r,c):p for r,row in enumerate(rows) for c,p in row.items()}
            u,v,e=g['triple']
            b=exact_div(sub(e,u),sub(Q,ONE)); c=exact_div(sub(v,u),A)
            # T = u I + D U + (B-D) (U^2-(q-2)U).
            operator=matrix_add(matrix_scale(ident,u),matrix_scale(uop,c))
            z=matrix_add(matrix_mul(uop,uop),matrix_scale(uop,scale(A,-1)))
            operator=matrix_add(operator,matrix_scale(z,sub(b,c)))
            product=matrix_mul(operator,product)
        trace={}
        for i in range(d): trace=add(trace,product.get((i,i),{}))
        total=add(total,mul(qinteger(2*j+1),trace))
    return mul(Q,total)

def run():
    cases=[]
    for n,t in ((2,3),(2,4),(3,3),(3,4),(4,3)):
        cases.append((f'F1-n{n}-t{t}',n,t,[fan(1) for _ in range(n*t)]))
    gadgets=[('rotated-F3',rotate(fan(3))),
             ('serial-rotated-F3-F3',serial(rotate(fan(3)),fan(3))),
             ('rotated-serial-F3-F3',rotate(serial(fan(3),fan(3)))),
             ('rotated-serial-two-rotated-F3',rotate(serial(rotate(fan(3)),rotate(fan(3)))))]
    for name,g in gadgets:
        cells=[fan(1) for _ in range(6)]; cells[2]=g
        cases.append((name,2,3,cells))
    outputs=[]
    for name,n,t,cells in cases:
        vertices,edges=build_graph(n,t,cells)
        graph,states=graph_polynomial(vertices,edges)
        trace=fused_trace(n,cells)
        assert graph==trace, (name,sub(graph,trace))
        row={'name':name,'vertices':vertices,'edges':len(edges),'degree':vertices,
             'partition_dp_states':states,'coefficients_q':[graph.get(2*k,0) for k in range(vertices+1)]}
        outputs.append(row)
        print('PASS exact polynomial identity',name,'V',vertices,'E',len(edges),'DP states',states,flush=True)
    Path('tmp').mkdir(exist_ok=True)
    Path('tmp/full_chain_symbolic_audit.json').write_text(json.dumps(outputs,indent=2))
    return outputs

if __name__=='__main__': run()



==> anc/beraha_certificates.py <==
"""Standalone small-Beraha certificates. Python 3 + NumPy, no SciPy.
Run without -O. Exact outward-rounded interval calculations.
The accompanying report supplies coverage, topology and root-limit proofs.
"""
from pathlib import Path
from fractions import Fraction as F
from math import isqrt
from functools import lru_cache
import json
"""Uniform-radius matrix intervals, using Python integer products throughout."""
import numpy as np
from dataclasses import dataclass
BITS=320
S=1<<BITS

def cdiv(a,b):return -((-a)//b)
def maxabs(M):return int(max(abs(M).flat,default=0))
def rownorm(M):return int(max(np.sum(abs(M),axis=1),default=0))
def colnorm(M):return int(max(np.sum(abs(M),axis=0),default=0))
INTEGER_PRODUCTS=0
def exact_product(A,B):
 global INTEGER_PRODUCTS
 assert A.dtype==object and B.dtype==object
 INTEGER_PRODUCTS+=1
 return A@B

@dataclass
class Ball:
 m: np.ndarray
 r: int=0
 def __add__(self,b):return Ball(self.m+b.m,self.r+b.r)
 def __sub__(self,b):return Ball(self.m-b.m,self.r+b.r)
 def neg(self):return Ball(-self.m,self.r)
 def T(self):return Ball(self.m.T,self.r)
 def norm(self):return rownorm(self.m)+self.m.shape[1]*self.r
 def dot(self,b):
  raw=exact_product(self.m,b.m)
  error=b.r*rownorm(self.m)+self.r*colnorm(b.m)+self.m.shape[1]*self.r*b.r
  return Ball(raw//S,cdiv(error,S)+1)
 def midpoint(self):return Ball(self.m)
 def take(self,rows,cols):return Ball(self.m[np.ix_(rows,cols)],self.r)

def eye(n):return Ball(np.eye(n,dtype=object)*S)


def scale_rows(A,iv):
 mids=[(lo+hi)//2 for lo,hi in iv];rs=[max(m-lo,hi-m) for m,(lo,hi) in zip(mids,iv)]
 out=np.empty_like(A.m);rad=0
 for i,(m,r) in enumerate(zip(mids,rs)):
  out[i]=A.m[i]*m//S
  err=abs(m)*A.r+r*maxabs(A.m[i])+r*A.r
  rad=max(rad,cdiv(err,S)+1)
 return Ball(out,rad)

def fraction_scale(A,num,den):
 return Ball(A.m*num//den,cdiv(A.r*abs(num),den)+1)


def iv(n):return (n*S,n*S)
def add(x,y):return x[0]+y[0],x[1]+y[1]
def neg(x):return -x[1],-x[0]
def sub(x,y):return add(x,neg(y))
def mul(x,y):
 a=[u*v for u in x for v in y]
 return min(a)//S,cdiv(max(a),S)
def div(x,y):
 assert y[0]*y[1]>0
 if y[1]<0:return div(neg(x),neg(y))
 return mul(x,(S*S//y[1],cdiv(S*S,y[0])))
def power(x,n):
 out=iv(1)
 while n:
  if n&1:out=mul(out,x)
  n//=2
  if n:x=mul(x,x)
 return out


def dense(rows,n):
 M=np.zeros((len(rows),n),dtype=object);rad=0
 for j,row in enumerate(rows):
  for k,(lo,hi) in row.items():
   m=(lo+hi)//2;M[j,k]=m;rad=max(rad,m-lo,hi-m)
 return Ball(M,rad)


"""Fused P2 link-state modules, no high Jones-Wenzl denominators."""
from collections import defaultdict
import numpy as np

def link_states(N,defects):
 out=[]
 def rec(pos,stack,partners):
  height=len(stack)
  if pos==N:
   if height==defects:out.append(tuple(partners))
   return
  left=N-pos
  if height+left<defects or (height+left-defects)%2:return
  rec(pos+1,stack+[pos],partners+[-1])
  if stack:
   a=stack[-1];p=partners+[-1];p[a]=pos;p[pos]=a
   rec(pos+1,stack[:-1],p)
 rec(0,[],[])
 return out

def e_action(s,i):
 a,b=s[i],s[i+1]
 if a==i+1:return s,1
 if a==-1 and b==-1:return None,0
 t=list(s);t[i]=i+1;t[i+1]=i
 if a==-1:t[b]=-1
 elif b==-1:t[a]=-1
 else:t[a]=b;t[b]=a
 return tuple(t),0

def fused_basis(n,j):
 return [s for s in link_states(2*n,2*j) if all(s[2*k]!=2*k+1 for k in range(n))]

def U_laurent(n,j,i):
 basis=fused_basis(n,j);ix={s:k for k,s in enumerate(basis)};d=len(basis)
 rows=[defaultdict(lambda:defaultdict(int)) for _ in basis]
 for col,s in enumerate(basis):
  # e_middle applied after each selected subset of the two P2 corrections.
  for useleft,useright in ((0,0),(1,0),(0,1),(1,1)):
   t=s;exponent=1-useleft-useright;coeff=(-1)**(useleft+useright)
   for gen in ([2*i+2] if useright else [])+([2*i] if useleft else [])+[2*i+1]:
    t,loop=e_action(t,gen)
    if t is None:break
    exponent+=loop
   if t in ix:rows[ix[t]][col][exponent]+=coeff
 return [{c:{p:a for p,a in poly.items() if a} for c,poly in row.items() if any(poly.values())} for row in rows],basis


def scalar_ball(M,c):return scale_rows(M,[c]*M.m.shape[0])
def delta_bounds(q):
 lo=isqrt(q[0]*S);hi=isqrt(q[1]*S)
 if hi*hi<q[1]*S:hi+=1
 return lo,hi

def matrix_U(n,j,i,delta):
 rows,b=U_laurent(n,j,i);ivrows=[]
 for row in rows:
  r={}
  for k,p in row.items():
   val=iv(0)
   for exponent,coeff in p.items():
    term=power(delta,exponent) if exponent>=0 else div(iv(1),power(delta,-exponent))
    val=add(val,mul(iv(coeff),term))
   r[k]=val
  ivrows.append(r)
 return dense(ivrows,len(b))


@__import__("functools").lru_cache(None)
@lru_cache(None)
def q_bounds(ell):
 def atan(x):
  a=sum(((-1)**k*x**(2*k+1)/F(2*k+1) for k in range(100)),F(0))
  return a,a+x**201/F(201)
 def cos(x,n):
  t=F(1);s=t
  for k in range(1,n+1):t=-t*x*x/F((2*k-1)*(2*k));s+=t
  return s
 al,ah=atan(F(1,5));bl,bh=atan(F(1,239))
 pl,ph=16*al-4*bh,16*ah-4*bl
 lo=2+2*cos(2*ph/ell,81);hi=2+2*cos(2*pl/ell,80)
 out=lo.numerator*S//lo.denominator,cdiv(hi.numerator*S,hi.denominator)
 assert out[1]-out[0]<=2
 return out

def polyadd(a,b):return [add(a[i] if i<len(a) else iv(0),b[i] if i<len(b) else iv(0)) for i in range(max(len(a),len(b)))]
def polymul(a,b):
 out=[iv(0)]*(len(a)+len(b)-1)
 for i,x in enumerate(a):
  for j,y in enumerate(b):out[i+j]=add(out[i+j],mul(x,y))
 return out

def carrier_poly(n,tau):
 prev=[iv(1)];cur=[tau,iv(1)]
 for k in range(2,n+1):
  nxt=polyadd(polymul([tau,iv(1)],cur),[iv(0)]+[neg(x) for x in prev])
  prev,cur=cur,nxt
 return cur

def charpoly(P):
 # Faddeev-LeVerrier; interval coefficients in ascending order.
 n=len(P.m);I=eye(n);B=I;coeff=[iv(1)]
 for k in range(1,n+1):
  C=P.dot(B);tr=int(np.trace(C.m));z=(tr-n*C.r,tr+n*C.r)
  c=div(neg(z),iv(k));coeff.append(c);B=C+scalar_ball(I,c)
 return coeff[::-1]

def monic_quotient(a,b):
 assert b[-1]==iv(1)
 r=list(a);d=len(a)-len(b);out=[iv(0)]*(d+1)
 for k in range(d,-1,-1):
  c=r[k+len(b)-1];out[k]=c
  for j,x in enumerate(b):r[k+j]=sub(r[k+j],mul(c,x))
 # Exact divisibility comes from the radical embedding theorem.
 assert all(lo<=0<=hi for lo,hi in r)
 out[-1]=iv(1)
 return out

def companion(a):
 n=len(a)-1;rows=[{} for _ in range(n)]
 for i in range(n):
  if i:rows[i][i-1]=iv(1)
  rows[i][n-1]=neg(a[i])
 return dense(rows,n)

def norm_certificate(P,label):
 X=fraction_scale(P,10,11)
 for k in range(11):
  bound=X.norm()
  if bound<S:
   print('PASS',label,'dim',len(P.m),'power',2**k,'norm upper',bound/S,flush=True)
   return {'power':2**k,'norm_upper_numerator':bound,'scale':S,'rho_bound':'11/10'}
  X=X.dot(X)
 raise AssertionError('Power bound failed '+label)

def small_certificate():
 result={}
 for ell in (7,8,9):
  n=ell//2;q=q_bounds(ell);delta=delta_bounds(q);tau=sub(q,iv(3));out=[]
  c2=div(iv(1),iv(2)) if n==3 else div(q_bounds(5),iv(4))
  test=sub(power(add(div(iv(13),iv(10)),tau),2),mul(iv(4),mul(c2,div(iv(13),iv(10)))))
  assert test[1]<0
  print('PASS B'+str(ell),'carrier lambda >13/10',flush=True)
  for j in range(n+2):
   d=len(fused_basis(n+1,j));P=eye(d)
   for i in range(n):P=(eye(d)-matrix_U(n+1,j,i,delta)).dot(P)
   if j==n:continue
   if ell==8 and j==n-1:
    cp=charpoly(P);factor=carrier_poly(n,tau);quot=monic_quotient(cp,factor)
    entry=norm_certificate(companion(quot),'B8 paired-sector quotient')
    entry['quotient_coefficient_intervals']=quot
   else:entry=norm_certificate(P,'B'+str(ell)+' sector '+str(j))
   entry.update({'j':j,'full_dimension':d});out.append(entry)
  result[str(ell)]={'q_interval':q,'scale':S,'sectors':out}
 Path(__file__).with_name('small_beraha_certificate.json').write_text(json.dumps(result,indent=2))

def B10_certificate():
 root=isqrt(5*S*S);phi=((S+root)//2,cdiv(S+root+1,2));q=add(iv(2),phi)
 a=phi;tau=sub(a,iv(1))
 def rotate(triple):
  u,v,e=triple;B=div(sub(e,u),add(a,iv(1)));C=div(add(v,mul(tau,u)),a);D=div(sub(v,u),a)
  return sub(B,D),add(B,mul(tau,D)),add(sub(B,D),mul(add(a,iv(1)),C))
 k,N,M=21,6480,13496
 base=rotate((iv(-1),power(tau,k),power(a,k)))
 assert base[0][0]>0
 b,c=div(base[1],base[0]),div(base[2],base[0])
 turned=rotate((iv(1),power(b,N),power(c,N)))
 u,v,e=turned[0],mul(turned[1],power(b,M)),mul(turned[2],power(c,M))
 assert u[1]<0 and v[0]>0 and e[0]>0
 rv,re=div(v,neg(u)),div(e,neg(u));eta=div(add(iv(1),rv),a)
 assert 1000*rv[0]>999*S and rv[1]<S
 assert re[0]>S and 1000*re[1]<1001*S
 assert 100*eta[0]>123*S
 # For n=5, cos(pi/6)^2=3/4; evaluate the leading quadratic at lambda=2.
 test=sub(power(add(iv(2),rv),2),mul(iv(6),power(eta,2)))
 assert test[1]<0
 assert F(1001,1000)**5<F(101,100)<2
 out={'scale':S,'phi_interval':phi,'q_interval':q,'k':k,'N':N,'M':M,
      'internal_vertices':k*(N+M)-1,'normalized_u':u,'rv_interval':rv,'re_interval':re,
      'eta_interval':eta,'carrier_lower_bound':'2','other_modes_upper_bound':'101/100'}
 assert out['internal_vertices']==419495
 Path(__file__).with_name('B10_boundary_certificate.json').write_text(json.dumps(out,indent=2))
 print('PASS B10 explicit cell k=21 N=6480 M=13496; internal vertices 419495')
 print('PASS 999/1000<rv<1<re<1001/1000')
 print('PASS carrier lambda>2; every other mode outside the two carrier copies <101/100')
 return out

def quadrangulation(m,n=6):
 def v(i,t):return 0 if i==0 else 1 if i==n+1 else 2+(i-1)*m+t%m
 return [(v(i-1,t+1),v(i,t),v(i+1,t),v(i,t+1)) for t in range(m) for i in range(1,n+1)]

def audit_sphere(faces,expected):
 edges={};links={}
 assert len({tuple(sorted(f)) for f in faces})==len(faces)
 for f in faces:
  assert len(set(f))==len(f)
  for j,u in enumerate(f):
   v=f[(j+1)%len(f)];edges.setdefault(tuple(sorted((u,v))),[]).append((u,v))
   x,y=f[j-1],v
   links.setdefault(u,{}).setdefault(x,set()).add(y)
   links.setdefault(u,{}).setdefault(y,set()).add(x)
 for orientations in edges.values():
  assert len(orientations)==2 and orientations[0]==orientations[1][::-1]
 for adj in links.values():
  assert all(len(a)==2 for a in adj.values())
  seen=set();stack=[next(iter(adj))]
  while stack:
   z=stack.pop()
   if z in seen:continue
   seen.add(z);stack.extend(adj[z]-seen)
  assert seen==set(adj)
 assert (len(links),len(edges),len(faces))==expected
 assert len(links)-len(edges)+len(faces)==2
 # Connectedness plus cyclic links and oriented edge pairings give a sphere.
 adj={v:set() for v in links}
 for a,b in edges:adj[a].add(b);adj[b].add(a)
 seen=set();stack=[next(iter(adj))]
 while stack:
  z=stack.pop()
  if z in seen:continue
  seen.add(z);stack.extend(adj[z]-seen)
 assert seen==set(adj)



def check_basic_triangulations():
 for n in (3,4):
  for t in (4,5):
   triangles=[]
   for l,x,rr,y in quadrangulation(t,n):triangles.extend(((l,x,y),(x,rr,y)))
   audit_sphere(triangles,(n*t+2,3*n*t,2*n*t))
 print('PASS basic-cell closed graphs: simple triangulated spheres')

def check_bipyramid():
 from itertools import product
 for q in (3,4):
  for m in (3,4):
   count=0
   for colors in product(range(q),repeat=m+2):
    h,o=colors[-2:];rim=colors[:m]
    count+=all(rim[i]!=rim[(i+1)%m] and rim[i]!=h and rim[i]!=o for i in range(m))
   expected=q*((q-2)**m+(-1)**m*(q-2))+q*(q-1)*((q-3)**m+(-1)**m*(q-3))
   assert count==expected
 print('PASS literal bipyramid color counts versus closed polynomial formula')

def check_golden_limit():
 # Exact field Q(phi), phi^2=phi+1.
 def t(a,b=0):return F(a),F(b)
 def plus(x,y):return tuple(a+b for a,b in zip(x,y))
 def minus(x,y):return tuple(a-b for a,b in zip(x,y))
 def times(x,y):
  a,b=x;c,d=y;return a*c+b*d,a*d+b*c+b*d
 def over(x,y):
  a,b=y;den=a*a+a*b-b*b
  return times(x,((a+b)/den,-b/den))
 a=t(0,1);tau=t(-1,1);u,v,e=t(1),t(2),t(F(1,2))
 B=over(minus(e,u),plus(a,t(1)));C=over(plus(v,times(tau,u)),a);D=over(minus(v,u),a)
 turned=minus(B,D),plus(B,times(tau,D)),plus(minus(B,D),times(plus(a,t(1)),C))
 phi3=times(times(a,a),a)
 final=turned[0],times(turned[1],phi3),over(turned[2],phi3)
 assert final==(t(0,F(-1,2)),t(0,F(1,2)),t(0,F(1,2)))
 print('PASS exact golden boundary limit (-phi/2,phi/2,phi/2)')

if __name__=='__main__':
 small_certificate();B10_certificate()
 print('PASS direct Python integer matrix products:',INTEGER_PRODUCTS)
 assert INTEGER_PRODUCTS==112
 check_basic_triangulations();check_bipyramid();check_golden_limit()
 print('ALL CERTIFICATE AND AUDIT CHECKS PASS')



==> anc/beraha_symbolic_audit.py <==
"""Exact graph-polynomial versus fused-TL closure audit.

The graph side counts partitions of vertices into independent sets and knows
nothing about transfer matrices. The matrix side uses Laurent polynomials in
delta, with integer coefficients throughout. Finite examples check conventions;
they do not replace the all-width diagrammatic proof.
"""
from collections import Counter, defaultdict
from functools import lru_cache
from math import comb
import json
from pathlib import Path
"""Fused P2 link-state modules, no high Jones-Wenzl denominators."""
from collections import defaultdict

def link_states(N,defects):
 out=[]
 def rec(pos,stack,partners):
  height=len(stack)
  if pos==N:
   if height==defects:out.append(tuple(partners))
   return
  left=N-pos
  if height+left<defects or (height+left-defects)%2:return
  rec(pos+1,stack+[pos],partners+[-1])
  if stack:
   a=stack[-1];p=partners+[-1];p[a]=pos;p[pos]=a
   rec(pos+1,stack[:-1],p)
 rec(0,[],[])
 return out

def e_action(s,i):
 a,b=s[i],s[i+1]
 if a==i+1:return s,1
 if a==-1 and b==-1:return None,0
 t=list(s);t[i]=i+1;t[i+1]=i
 if a==-1:t[b]=-1
 elif b==-1:t[a]=-1
 else:t[a]=b;t[b]=a
 return tuple(t),0

def fused_basis(n,j):
 return [s for s in link_states(2*n,2*j) if all(s[2*k]!=2*k+1 for k in range(n))]

def U_laurent(n,j,i):
 basis=fused_basis(n,j);ix={s:k for k,s in enumerate(basis)};d=len(basis)
 rows=[defaultdict(lambda:defaultdict(int)) for _ in basis]
 for col,s in enumerate(basis):
  # e_middle applied after each selected subset of the two P2 corrections.
  for useleft,useright in ((0,0),(1,0),(0,1),(1,1)):
   t=s;exponent=1-useleft-useright;coeff=(-1)**(useleft+useright)
   for gen in ([2*i+2] if useright else [])+([2*i] if useleft else [])+[2*i+1]:
    t,loop=e_action(t,gen)
    if t is None:break
    exponent+=loop
   if t in ix:rows[ix[t]][col][exponent]+=coeff
 return [{c:{p:a for p,a in poly.items() if a} for c,poly in row.items() if any(poly.values())} for row in rows],basis


def add(a,b):
    out=dict(a)
    for k,v in b.items():
        out[k]=out.get(k,0)+v
        if not out[k]: del out[k]
    return out

def scale(a,c): return {k:c*v for k,v in a.items() if c*v}
def sub(a,b): return add(a,scale(b,-1))
def mul(a,b):
    out={}
    for i,x in a.items():
        for j,y in b.items(): out[i+j]=out.get(i+j,0)+x*y
    return {k:v for k,v in out.items() if v}

ONE={0:1}; Q={2:1}; A={2:1,0:-2}; TAU={2:1,0:-3}

def power(a,k):
    out=ONE
    while k:
        if k&1: out=mul(out,a)
        a=mul(a,a); k//=2
    return out

def exact_div(a,b):
    a=dict(a); out={}; degree=max(b); leading=b[degree]
    while a and max(a)>=degree:
        k=max(a)-degree; c,r=divmod(a[max(a)],leading)
        assert not r
        out[k]=out.get(k,0)+c
        a=sub(a,{k+j:c*x for j,x in b.items()})
    assert not a, ('nonexact polynomial division',a,b)
    return out

def triple_fan(k): return ({0:(-1)**k},power(TAU,k),power(A,k))
def triple_rotate(t):
    u,v,e=t
    b=exact_div(sub(e,u),sub(Q,ONE))
    c=exact_div(add(v,mul(TAU,u)),A)
    d=exact_div(sub(v,u),A)
    return sub(b,d),add(b,mul(TAU,d)),add(sub(b,d),mul(sub(Q,ONE),c))

def fan(k):
    path=[1]+list(range(4,k+3))+[3]
    return {'boundary':(0,1,2,3),
            'faces':[(0,x,y) for x,y in zip(path,path[1:])]
                    +[(2,y,x) for x,y in zip(path,path[1:])],
            'triple':triple_fan(k)}

def rotate(g):
    return {'boundary':g['boundary'][1:]+g['boundary'][:1],
            'faces':g['faces'], 'triple':triple_rotate(g['triple'])}

def serial(g,h):
    l,x,r,y=g['boundary']; L,z,R,w=h['boundary']
    labels={v for f in g['faces'] for v in f}; new=max(labels)+1
    mapping={L:l,z:y,R:r}
    for v in sorted({v for f in h['faces'] for v in f}):
        if v not in mapping: mapping[v]=new; new+=1
    return {'boundary':(l,x,r,mapping[w]),
            'faces':g['faces']+[tuple(mapping[v] for v in f) for f in h['faces']],
            'triple':tuple(mul(a,b) for a,b in zip(g['triple'],h['triple']))}

def build_graph(n,t,cells):
    def vertex(i,r): return 0 if i==0 else 1 if i==n+1 else 2+(i-1)*t+r%t
    new=2+n*t; faces=[]
    for r in range(t):
        for i in range(1,n+1):
            boundary=(vertex(i-1,r+1),vertex(i,r),vertex(i+1,r),vertex(i,r+1))
            g=cells[r*n+i-1]; mapping=dict(zip(g['boundary'],boundary))
            for v in sorted({v for f in g['faces'] for v in f}):
                if v not in mapping: mapping[v]=new; new+=1
            faces.extend(tuple(mapping[v] for v in f) for f in g['faces'])
    assert len({tuple(sorted(f)) for f in faces})==len(faces)
    edges=Counter(); orientation=Counter(); links=defaultdict(list)
    for f in faces:
        assert len(set(f))==3
        for k in range(3):
            x,y,z=f[k],f[(k+1)%3],f[(k+2)%3]
            edge=tuple(sorted((x,y))); edges[edge]+=1
            orientation[edge]+=1 if x<y else -1
            links[x].append((y,z))
    assert set(edges.values())=={2} and set(orientation.values())=={0}
    for v,pairs in links.items():
        adj=defaultdict(set)
        for x,y in pairs: adj[x].add(y); adj[y].add(x)
        assert all(len(s)==2 for s in adj.values())
        seen=set(); todo=[next(iter(adj))]
        while todo:
            x=todo.pop()
            if x not in seen: seen.add(x); todo.extend(adj[x]-seen)
        assert seen==set(adj)
    assert len(links)==new and new-len(edges)+len(faces)==2
    assert len(edges)==3*new-6
    adjacency=defaultdict(set)
    for u,v in edges: adjacency[u].add(v); adjacency[v].add(u)
    seen=set(); todo=[0]
    while todo:
        v=todo.pop()
        if v not in seen: seen.add(v); todo.extend(adjacency[v]-seen)
    assert len(seen)==new
    return new,set(edges)

def graph_polynomial(vertices,edges):
    """Count unlabeled partitions into independent sets, then use (q)_k."""
    adjacency=[0]*vertices
    for u,v in edges: adjacency[u]|=1<<v; adjacency[v]|=1<<u
    @lru_cache(None)
    def partitions(mask):
        if not mask: return (1,)
        pivot=mask&-mask; v=pivot.bit_length()-1
        allowed=mask&~(pivot|adjacency[v]); counts=[0]*(mask.bit_count()+1)
        def visit(candidates,block):
            rest=partitions(mask^block)
            for k,c in enumerate(rest): counts[k+1]+=c
            while candidates:
                bit=candidates&-candidates; candidates^=bit
                w=bit.bit_length()-1
                visit(candidates&~adjacency[w],block|bit)
        visit(allowed,pivot)
        while counts and counts[-1]==0: counts.pop()
        return tuple(counts)
    coefficients=partitions((1<<vertices)-1)
    result={}; falling=ONE
    for k,c in enumerate(coefficients):
        result=add(result,scale(falling,c)); falling=mul(falling,{2:1,0:-k})
    assert result[2*vertices]==1 and result[2*(vertices-1)]==-len(edges)
    return result,partitions.cache_info().currsize

def identity(d): return {(i,i):ONE for i in range(d)}
def matrix_add(a,b):
    out=dict(a)
    for ix,p in b.items():
        q=add(out.get(ix,{}),p)
        if q: out[ix]=q
        elif ix in out: del out[ix]
    return out
def matrix_scale(a,p): return {ix:mul(v,p) for ix,v in a.items() if mul(v,p)}
def matrix_mul(a,b):
    rows=defaultdict(list)
    for (i,j),p in b.items(): rows[i].append((j,p))
    out={}
    for (i,k),p in a.items():
        for j,q in rows[k]: out[(i,j)]=add(out.get((i,j),{}),mul(p,q))
    return {ix:p for ix,p in out.items() if p}

def qinteger(k):
    a,b={},ONE
    for _ in range(k): a,b=b,sub(mul({1:1},b),a)
    return a

def fused_trace(n,cells):
    total={}
    for j in range(n+2):
        rows,basis=U_laurent(n+1,j,0); d=len(basis); ident=identity(d); product=ident
        for step,g in enumerate(cells):
            rows,_=U_laurent(n+1,j,step%n)
            uop={(r,c):p for r,row in enumerate(rows) for c,p in row.items()}
            u,v,e=g['triple']
            b=exact_div(sub(e,u),sub(Q,ONE)); c=exact_div(sub(v,u),A)
            # T = u I + D U + (B-D) (U^2-(q-2)U).
            operator=matrix_add(matrix_scale(ident,u),matrix_scale(uop,c))
            z=matrix_add(matrix_mul(uop,uop),matrix_scale(uop,scale(A,-1)))
            operator=matrix_add(operator,matrix_scale(z,sub(b,c)))
            product=matrix_mul(operator,product)
        trace={}
        for i in range(d): trace=add(trace,product.get((i,i),{}))
        total=add(total,mul(qinteger(2*j+1),trace))
    return mul(Q,total)

def run():
    cases=[]
    for n,t in ((2,3),(2,4),(3,3),(3,4),(4,3)):
        cases.append((f'F1-n{n}-t{t}',n,t,[fan(1) for _ in range(n*t)]))
    gadgets=[('rotated-F3',rotate(fan(3))),
             ('serial-rotated-F3-F3',serial(rotate(fan(3)),fan(3))),
             ('rotated-serial-F3-F3',rotate(serial(fan(3),fan(3)))),
             ('rotated-serial-two-rotated-F3',rotate(serial(rotate(fan(3)),rotate(fan(3)))))]
    for name,g in gadgets:
        cells=[fan(1) for _ in range(6)]; cells[2]=g
        cases.append((name,2,3,cells))
    outputs=[]
    for name,n,t,cells in cases:
        vertices,edges=build_graph(n,t,cells)
        graph,states=graph_polynomial(vertices,edges)
        trace=fused_trace(n,cells)
        assert graph==trace, (name,sub(graph,trace))
        row={'name':name,'vertices':vertices,'edges':len(edges),'degree':vertices,
             'partition_dp_states':states,'coefficients_q':[graph.get(2*k,0) for k in range(vertices+1)]}
        outputs.append(row)
        print('PASS exact polynomial identity',name,'V',vertices,'E',len(edges),'DP states',states,flush=True)
    Path('tmp').mkdir(exist_ok=True)
    Path('tmp/full_chain_symbolic_audit.json').write_text(json.dumps(outputs,indent=2))
    return outputs

if __name__=='__main__': run()


==> anc/beraha_trace_audit.py <==
"""Exact finite regression checks for the revised Section 4.

This is an internal computational audit, not an independent review or a
substitute for the all-width proofs. Standard library only.
"""
from collections import deque
from fractions import Fraction
from math import comb
from pathlib import Path
import json
import beraha_symbolic_audit as symbolic


class DSU:
    def __init__(self, n): self.p = list(range(n))
    def new(self):
        i = len(self.p); self.p.append(i); return i
    def find(self, x):
        while x != self.p[x]:
            self.p[x] = self.p[self.p[x]]; x = self.p[x]
        return x
    def join(self, a, b): self.p[self.find(a)] = self.find(b)
    def count(self): return len({self.find(i) for i in range(len(self.p))})


def diagrams(N):
    identity = tuple(range(N, 2*N)) + tuple(range(N))
    words = {identity: ()}; todo = deque([identity])
    while todo:
        s = todo.popleft()
        for i in range(N-1):
            if s[i] == i+1: continue  # only adds a scalar loop
            a, b = s[i], s[i+1]
            t = list(s); t[i] = i+1; t[i+1] = i; t[a] = b; t[b] = a
            t = tuple(t)
            if t not in words:
                words[t] = words[s] + (i,); todo.append(t)
    assert len(words) == comb(2*N, N)//(N+1)
    return words


def closure_loops(s, N):
    d = DSU(2*N)
    for i, j in enumerate(s): d.join(i, j)
    for i in range(N): d.join(i, i+N)
    return d.count()


def coloring_trace(word, N, delta):
    q = delta**2; h = N//2+1
    d = DSU(h); initial = list(range(h)); current = initial[:]; exponent = 0
    for i in word:
        if i % 2 == 0:
            k = i//2; d.join(current[k], current[k+1]); exponent += 1
        else:
            k = (i+1)//2; current[k] = d.new(); exponent -= 1
    for a, b in zip(initial, current): d.join(a, b)
    return Fraction(q)**d.count() * Fraction(delta)**exponent


def run():
    results = []; checks = 0
    for N in range(1, 7):
        words = diagrams(N)
        for delta in (2, 3):
            for diagram, word in words.items():
                left = coloring_trace(word, N, delta)
                right = Fraction(delta**2)**(N//2+1) * Fraction(delta)**(closure_loops(diagram, N)-N)
                assert left == right, (N, delta, word, left, right)
                checks += 1
        results.append({'strands': N, 'basis_diagrams': len(words), 'q_values': [4, 9]})
    # Universal Laurent-polynomial calculation behind Lemma 4.6.
    local = []
    for j, expected in enumerate(({2:1, 0:-1}, {2:1, 0:-2}, {})):
        rows, basis = symbolic.U_laurent(2, j, 0)
        assert len(basis) == 1
        actual = rows[0].get(0, {})
        assert actual == expected, (j, actual, expected)
        local.append({'defects': 2*j, 'U_laurent': actual})
    # Direct check of the corrected adjacent-generator identities.
    q = 4; states = [(x,y) for x in range(q) for y in range(q)]
    A = [[int(y == v) for u,v in states] for x,y in states]
    Pi = [[int(i == j and x == y) for j in range(q*q)] for i,(x,y) in enumerate(states)]
    def mm(a,b): return [[sum(x*y for x,y in zip(row,col)) for col in zip(*b)] for row in a]
    assert mm(mm(A,Pi),A) == A
    assert mm(mm(Pi,A),Pi) == Pi
    out = {'status':'passed', 'scope':'finite internal regression audit',
           'trace_checks':checks, 'tower_basis_checks':results, 'local_fused_actions':local,
           'corrected_APiA_identity':True, 'arithmetic':'exact integers and rational numbers'}
    Path(__file__).with_name('trace_audit.json').write_text(json.dumps(out,indent=2)+'\n')
    print('PASS',checks,'exact coloring/diagram trace comparisons; three symbolic local actions; adjacent identities')
    return out


if __name__ == '__main__': run()


==> anc/crosscheck_composite.py <==
# Cross-check 3: composite cells (rotation, serial) against fused trace; needs crosscheck_t6.py beside it
# INDEPENDENT (T6) audit with COMPOSITE cells (rotated/serial fans), my code only.
# Graph side: my own cell-graph builder (fans, rotation=terminal permutation, serial gluing) + ChromSweep.
# Operator side: my link-state modules with UNNORMALIZED T_i = uI + D0 U + (B-D0)(U^2 - aU), exact in Q[d]/(d^2-q).
import sys, time
from fractions import Fraction as Fr
t0=time.time()

from pathlib import Path
exec(Path(__file__).with_name('crosscheck_t6.py').read_text().split("# ---------- direct chi")[0])

# ----- triples (exact, Fractions in q at integer q) -----
def fan_triple(k,q):
    a=Fr(q-2);tau=Fr(q-3)
    return (Fr((-1)**k), tau**k, a**k)
def rot_triple(T,q):
    a=Fr(q-2)
    u,v,e=T
    B=(e-u)/ (a+1); D0=(v-u)/a; C=D0+u
    return (B-D0, B+(a-1)*D0, B-D0+(a+1)*C)
def ser_triple(T1,T2):
    return tuple(x*y for x,y in zip(T1,T2))

# ----- cell graphs: dict with terminals l,x,r,X and edge list over labeled vertices -----
def fan_cell(k):
    vs=['x']+['p%d'%j for j in range(1,k)]+['X']
    E=[]
    for a,b in zip(vs,vs[1:]): E.append((a,b))
    for w in vs: E.append(('l',w));E.append(('r',w))
    return {'term':{'l':'l','x':'x','r':'r','X':'X'},'edges':E,'internal':['p%d'%j for j in range(1,k)]}
def rot_cell(c):
    # quarter turn: (l,x,r,X) -> previous (x,r,X,l): new l is old x, new x old r, new r old X, new X old l
    m={'l':c['term']['x'],'x':c['term']['r'],'r':c['term']['X'],'X':c['term']['l']}
    return {'term':m,'edges':c['edges'],'internal':c['internal']}
def ser_cell(c1,c2):
    # glue c1 output path (l,X,r) to c2 input path (l,x,r): share l,r; X1=x2 internal
    def tag(c,s):
        t={}
        for k,v in c['term'].items(): t[k]=v
        return t
    # relabel vertex namespaces
    def ns(c,pre,keepmap):
        E=[];intern=[]
        def nm(v):
            if v in keepmap: return keepmap[v]
            return pre+v
        for a,b in c['edges']: E.append((nm(a),nm(b)))
        for v in c['internal']: intern.append(pre+v)
        return E,intern,{k:nm(v) for k,v in c['term'].items()}
    E1,i1,t1=ns(c1,'A_',{})
    mid=t1['X']
    keep={c2['term']['l']:t1['l'], c2['term']['r']:t1['r'], c2['term']['x']:mid}
    E2,i2,t2=ns(c2,'B_',keep)
    intern=i1+i2+[mid]
    return {'term':{'l':t1['l'],'x':t1['x'],'r':t1['r'],'X':t2['X']},'edges':E1+E2,'internal':intern}

# ----- closed graph with per-face cells -----
def build_graph(n,t,cells):
    H=('H',);O=('O',)
    def V(i,r):
        if i==0: return H
        if i==n+1: return O
        return ('v',i,r%t)
    edges=set();k=0
    for r in range(t):
        for i in range(1,n+1):
            c=cells[k];k+=1
            # face terminals: l=v(i-1,r+1), x=v(i,r), r=v(i+1,r), X=v(i,r+1)
            m={c['term']['l']:V(i-1,r+1), c['term']['x']:V(i,r), c['term']['r']:V(i+1,r), c['term']['X']:V(i,r+1)}
            cnt=0
            loc={}
            for a,b in c['edges']:
                def mp(w):
                    if w in m: return m[w]
                    if w not in loc: loc[w]=('c',r,i,w)
                    return loc[w]
                ea,eb=mp(a),mp(b)
                edges.add(tuple(sorted((ea,eb),key=str)))
    return edges
def chi_direct(n,t,cells,q):
    edges=build_graph(n,t,cells)
    sw=ChromSweep(int(q))
    sw.declare(list(edges));sw.boundary=set()
    for u,v in edges: sw.edge(u,v)
    return sw.finish(),len(edges)

# ----- module side with unnormalized T -----
def Umat_cols(n,j,q,i,basis,idx):
    N=2*n+2
    cols=[]
    for b in basis:
        v={b:ONE(q)}
        v=apply_f(v,2*i,q)
        v=apply_f(v,2*i-2,q)
        v=vec_scal(vec_apply_e(v,2*i-1,q),DELTA(q))
        col={}
        for st,c in v.items():
            if st in idx: col[idx[st]]=c
        cols.append(col)
    return cols
def T6_general(n,t,cells,q):
    total=ZERO(q)
    aF=Fr(q-2)
    for j in range(0,n+2):
        N=2*n+2
        basis=[st for st in link_states(N,j) if retained(st,n)]
        d=len(basis)
        idx={st:k for k,st in enumerate(basis)}
        Ucols={i:Umat_cols(n,j,q,i,basis,idx) for i in range(1,n+1)}
        # ordered product over sweeps and sites
        M=[[ONE(q) if r==c else ZERO(q) for c in range(d)] for r in range(d)]
        k=0
        for r in range(t):
            for i in range(1,n+1):
                u,v,e=cells[k]['triple'];k+=1
                B=(e-u)/(aF+1);D0=(v-u)/aF
                su=Sc(u,0,q);sD0=Sc(D0,0,q);sBD=Sc(B-D0,0,q);sa=Sc(aF,0,q)
                cols=Ucols[i]
                NM=[[ZERO(q) for _ in range(d)] for _ in range(d)]
                for c2 in range(d):
                    vcol=[M[rr][c2] for rr in range(d)]
                    Uv=[ZERO(q) for _ in range(d)]
                    for k2 in range(d):
                        x=vcol[k2]
                        if not x.iszero():
                            for rr,uu in cols[k2].items(): Uv[rr]=Uv[rr]+uu*x
                    U2v=[ZERO(q) for _ in range(d)]
                    for k2 in range(d):
                        x=Uv[k2]
                        if not x.iszero():
                            for rr,uu in cols[k2].items(): U2v[rr]=U2v[rr]+uu*x
                    for rr in range(d):
                        Ev=U2v[rr]-sa*Uv[rr]
                        NM[rr][c2]=su*vcol[rr]+sD0*Uv[rr]+sBD*Ev
                M=NM
        tr=ZERO(q)
        for rr in range(d): tr=tr+M[rr][rr]
        total=total+qint(2*j+1,q)*tr
    return Sc(q,0,q)*total

def with_triples(cells,q):
    out=[]
    for c in cells:
        cc=dict(c);cc['triple']=c['mk'](q)
        out.append(cc)
    return out
F1={'cellf':lambda:fan_cell(1),'mk':lambda q:fan_triple(1,q)}
RF3={'cellf':lambda:rot_cell(fan_cell(3)),'mk':lambda q:rot_triple(fan_triple(3,q),q)}
SRF3F3={'cellf':lambda:ser_cell(rot_cell(fan_cell(3)),fan_cell(3)),'mk':lambda q:ser_triple(rot_triple(fan_triple(3,q),q),fan_triple(3,q))}
RSF3F3={'cellf':lambda:rot_cell(ser_cell(fan_cell(3),fan_cell(3))),'mk':lambda q:rot_triple(ser_triple(fan_triple(3,q),fan_triple(3,q)),q)}
def mk_cells(n,t,special=None,pos=0):
    cells=[]
    for k in range(n*t):
        proto=special if (special and k==pos) else F1
        cells.append({'g':proto['cellf'](),'mk':proto['mk']})
    return cells
print('case                          (n,t,q)  chi_direct      T6        match')
CASES=[('one-rotF3-n2-t4',2,4,RF3,1),
       ('one-serial(rotF3,F3)-n2-t4',2,4,SRF3F3,1),
       ('one-rot(serial F3F3)-n2-t4',2,4,RSF3F3,2),
       ('F1-n4-t3',4,3,None,0)]
for name,n,t,sp,pos in CASES:
    for q in (5,7):
        cells=mk_cells(n,t,sp,pos)
        gcells=[{'term':c['g']['term'],'edges':c['g']['edges'],'internal':c['g']['internal']} for c in cells]
        chi,E=chi_direct(n,t,gcells,q)
        tcells=with_triples(cells,q)
        val=T6_general(n,t,tcells,q)
        ok=(val.b==0 and val.a==chi)
        print('%-28s (%d,%d,%d) %-14s %-14s %s'%(name,n,t,q,chi,val.a if val.b==0 else '?','PASS' if ok else '*** FAIL ***'),flush=True)
        assert ok, (name,n,t,q,chi,val)
print('(%.0fs)'%(time.time()-t0))


==> anc/crosscheck_t6.py <==
# Cross-check engine 1+2: independent graph builder + exact link-state modules, nine (T6) identities
# ChromSweep + calibrations + dual-ladder test: triangular tube width-6 physical family mod b7
import time, sys
t0=time.time()
import bisect
class ChromSweep:
    def __init__(self,Qval,Qinv=None,one=None):
        self.Q=Qval
        from fractions import Fraction as _F
        if Qinv is None:
            if isinstance(Qval,int): Qinv=_F(1,Qval); Qval=_F(Qval); self.Q=Qval
            else: Qinv=1/Qval
        self.Qinv=Qinv
        self.active=[]
        if one is None:
            one=(self.Q*Qinv)  # multiplicative identity in the right ring
        self.states={():one}
        self.pending={};self.boundary=set()
    def clone(self):
        s=ChromSweep.__new__(ChromSweep)
        s.Q=self.Q;s.Qinv=self.Qinv;s.active=list(self.active);s.states=dict(self.states)
        s.pending=dict(self.pending);s.boundary=set(self.boundary);return s
    def declare(self,edges):
        for u,v in edges:
            self.pending[u]=self.pending.get(u,0)+1
            self.pending[v]=self.pending.get(v,0)+1
    def _canon(self,cl):
        remap={};out=[]
        for c in cl:
            if c not in remap: remap[c]=len(remap)
            out.append(remap[c])
        return tuple(out)
    def _add_vertex(self,v):
        keys=[str(x) for x in self.active]
        pos=bisect.bisect(keys,str(v))
        self.active.insert(pos,v)
        ns={}
        Qv=self.Q
        for canon,w in self.states.items():
            cl=list(canon)
            nb=(max(cl)+1) if cl else 0
            cl.insert(pos,nb)
            key=self._canon(cl)
            ns[key]=ns.get(key,0)+w*Qv      # NEW vertex: factor Q
        self.states=ns
    def _retire(self,v):
        pos=self.active.index(v)
        self.active.pop(pos)
        ns={}
        for canon,w in self.states.items():
            cl=list(canon);cl.pop(pos)
            key=self._canon(cl)
            ns[key]=ns.get(key,0)+w
        self.states=ns
    def edge(self,u,v):
        for x in (u,v):
            if x not in self.active: self._add_vertex(x)
        iu=self.active.index(u);iv=self.active.index(v)
        ns={}
        for canon,w in self.states.items():
            ns[canon]=ns.get(canon,0)+w          # absent: x1
            if u==v or canon[iu]==canon[iv]:
                ns[canon]=ns.get(canon,0)-w      # present, same block: x(-1)
            else:
                bu,bv=canon[iu],canon[iv]
                cl=[bu if c==bv else c for c in canon]
                key=self._canon(cl)
                ns[key]=ns.get(key,0)-w*self.Qinv   # present, merge: x(-1)/Q
        self.states={k:w for k,w in ns.items() if w!=0}
        if u==v: self.pending[u]-=2
        else: self.pending[u]-=1;self.pending[v]-=1
        for x in ({u} if u==v else {u,v}):
            if self.pending.get(x,0)<=0 and x not in self.boundary and x in self.active:
                self._retire(x)
    def finish(self):
        self.boundary=set()
        for v in list(self.active): self._retire(v)
        return self.states.get((),0)
def chrom_poly_graph(edges,n):
    s=ChromSweep(n);s.declare(edges);s.boundary=set()
    for u,v in edges: s.edge(u,v)
    return s.finish()

# INDEPENDENT (T6) AUDIT: my own link-state module implementation (exact Q[d]/(d^2-q)) vs direct chi via our ChromSweep
import sys, time, pickle
from fractions import Fraction as Fr
t0=time.time()
# ---------- scalar ring: a + b*delta, delta^2=q (q integer), with 1/delta = delta/q ----------
class Sc:
    __slots__=('a','b','q')
    def __init__(s,a,b,q): s.a=Fr(a);s.b=Fr(b);s.q=q
    def __add__(s,o): return Sc(s.a+o.a,s.b+o.b,s.q)
    def __sub__(s,o): return Sc(s.a-o.a,s.b-o.b,s.q)
    def __mul__(s,o): return Sc(s.a*o.a+s.q*s.b*o.b, s.a*o.b+s.b*o.a, s.q)
    def __neg__(s): return Sc(-s.a,-s.b,s.q)
    def iszero(s): return s.a==0 and s.b==0
    def __repr__(s): return '(%s+%s d)'%(s.a,s.b)
def ONE(q): return Sc(1,0,q)
def ZERO(q): return Sc(0,0,q)
def DELTA(q): return Sc(0,1,q)
def DINV(q): return Sc(0,Fr(1,q),q)
# ---------- link states of TL_N with 2j defects: partners tuple ----------
def link_states(N,j):
    out=[]
    def rec(pos,stack,part):
        if pos==N:
            if not stack and sum(1 for x in part if x==-1)==2*j: out.append(tuple(part))
            return
        # defect (allowed only if no open cap encloses it? standard: caps cannot enclose a defect => defect not allowed inside open cap)
        if not stack:
            if sum(1 for x in part if x==-1)<2*j:
                rec(pos+1,stack,part+[-1])
        # open a cap
        rec(pos+1,stack+[pos],part+[None])
        # close with top of stack
        if stack:
            k=stack[-1]
            np_=part[:]
            np_[k]=pos
            rec(pos+1,stack[:-1],np_+[k])
    rec(0,[],[])
    return out
def e_apply(state,i,q):
    # returns (coef, newstate) or None (killed: defect-defect join)
    p=list(state)
    a,b=p[i],p[i+1]
    if a==i+1:   # cap (i,i+1)
        return (DELTA(q),state)
    if a==-1 and b==-1:
        return None
    if a==-1:    # defect at i, cap (i+1,l)
        l=b
        p[i]=i+1;p[i+1]=i;p[l]=-1
        return (ONE(q),tuple(p))
    if b==-1:    # cap (k,i), defect at i+1
        k=a
        p[i]=i+1;p[i+1]=i;p[k]=-1
        return (ONE(q),tuple(p))
    k,l=a,b     # caps (k,i),(i+1,l) -> (i,i+1),(k,l)
    p[i]=i+1;p[i+1]=i;p[k]=l;p[l]=k
    return (ONE(q),tuple(p))
def vec_apply_e(vec,i,q):
    out={}
    for st,c in vec.items():
        r=e_apply(st,i,q)
        if r is None: continue
        co,ns=r
        cc=co*c
        if ns in out: out[ns]=out[ns]+cc
        else: out[ns]=cc
    return {k:v for k,v in out.items() if not v.iszero()}
def vec_sub(x,y):
    out=dict(x)
    for k,v in y.items():
        out[k]=(out[k]-v) if k in out else -v
    return {k:v for k,v in out.items() if not v.iszero()}
def vec_scal(x,c):
    return {k:v*c for k,v in x.items()}
def apply_f(vec,k2,q):   # I - e_{2k}/delta
    return vec_sub(vec, vec_scal(vec_apply_e(vec,k2,q),DINV(q)))
def retained(st,n):
    for k in range(n+1):
        if st[2*k]==2*k+1: return False
    return True
def U_matrix(n,j,q,i):
    N=2*n+2
    states=[st for st in link_states(N,j)]
    basis=[st for st in states if retained(st,n)]
    idx={st:k for k,st in enumerate(basis)}
    cols=[]
    for b in basis:
        v={b:ONE(q)}
        v=apply_f(v,2*i,q)
        v=apply_f(v,2*i-2,q)
        v=vec_scal(vec_apply_e(v,2*i-1,q),DELTA(q))
        col={}
        for st,c in v.items():
            if st in idx: col[idx[st]]=c
        cols.append(col)
    return basis,cols
def sweep_matrix(n,j,q):
    N=2*n+2
    basis=[st for st in link_states(N,j) if retained(st,n)]
    d=len(basis)
    idx={st:k for k,st in enumerate(basis)}
    # S_i = I - U_i ; P = S_n ... S_1 (apply S_1 first)
    M=[[ONE(q) if r==c else ZERO(q) for c in range(d)] for r in range(d)]
    for i in range(1,n+1):
        _,cols=U_matrix(n,j,q,i)
        # S = I - U ; new M = S * M
        NM=[[ZERO(q) for _ in range(d)] for _ in range(d)]
        for c in range(d):
            for r in range(d):
                acc=M[r][c]
                # subtract (U M)[r][c] = sum_k U[r][k] M[k][c]
                for k2 in range(d):
                    u=cols[k2].get(r)
                    if u is not None and not M[k2][c].iszero():
                        acc=acc-(u*M[k2][c])
                NM[r][c]=acc
        M=NM
    return d,M
def mat_mul(A,B,q):
    d=len(A)
    return [[sum((A[r][k]*B[k][c] for k in range(d)),ZERO(q)) if True else None for c in range(d)] for r in range(d)]
def mat_pow_trace(M,t,q):
    d=len(M)
    P=[[ONE(q) if r==c else ZERO(q) for c in range(d)] for r in range(d)]
    B=M;e=t
    while e:
        if e&1: P=mat_mul(P,B,q)
        e>>=1
        if e: B=mat_mul(B,B,q)
    tr=ZERO(q)
    for r in range(d): tr=tr+P[r][r]
    return tr
def qint(k,q):   # [k]_delta as Sc
    a,b=ZERO(q),ONE(q)   # [0],[1]
    if k==0: return a
    for _ in range(k-1):
        a,b=b,(DELTA(q)*b-a)
    return b
def t6_value(n,t,q):
    total=ZERO(q)
    for j in range(0,n+2):
        d,M=sweep_matrix(n,j,q)
        tr=mat_pow_trace(M,t,q)
        total=total+(qint(2*j+1,q)*tr)
    pref=Sc((-1)**(n*t),0,q)*Sc(q,0,q)
    val=pref*total
    return val,d
# ---------- direct chi via our ChromSweep ----------
# (graph engine inlined above)
def chi_Gt(n,t,q):
    H=('H',);O=('O',)
    def V(i,r):
        if i==0: return H
        if i==n+1: return O
        return ('v',i,r%t)
    edges=set()
    for i in range(1,n+1):
        for r in range(t):
            a=V(i-1,r+1);b=V(i,r);c=V(i+1,r);d=V(i,r+1)
            for e in ((a,b),(b,c),(c,d),(d,a),(b,d)):
                edges.add(tuple(sorted(e,key=str)))
    sw=ChromSweep(int(q))
    sw.declare(list(edges));sw.boundary=set()
    for u,v in edges: sw.edge(u,v)
    return sw.finish(),len(edges)
print('(n,t,q)   chi_direct        T6_value          match')
for (n,t) in ((2,4),(3,4),(2,6)):
    for q in (5,6,7):
        chi,E=chi_Gt(n,t,q)
        val,_=t6_value(n,t,q)
        ok=(val.b==0 and val.a==chi)
        print('(%d,%d,%d)  %-16s  %-16s  %s'%(n,t,q,chi,val.a if val.b==0 else val,'PASS ✓' if ok else '*** FAIL ***'),flush=True)
        assert ok, (n,t,q,chi,val)
print('(%.0fs)'%(time.time()-t0))


==> anc/environment.json <==
{
  "python": "3.12.14 (main, Aug 25 2026, 14:00:49) [Clang 22.1.3 ]",
  "numpy": "2.3.5",
  "platform": "Linux-6.18.44-x86_64-with-glibc2.39",
  "date": "2026-10-03",
  "arithmetic": "Python integers; outward-rounded intervals; fractions.Fraction"
}


==> anc/logs/appendixB.log <==
# python3 appendixB.py
PASS exact polynomial identity F1-n2-t3 V 8 E 18 DP states 45
PASS exact polynomial identity F1-n2-t4 V 10 E 24 DP states 150
PASS exact polynomial identity F1-n3-t3 V 11 E 27 DP states 297
PASS exact polynomial identity F1-n3-t4 V 14 E 36 DP states 2061
PASS exact polynomial identity F1-n4-t3 V 14 E 36 DP states 2270
PASS exact polynomial identity rotated-F3 V 10 E 24 DP states 156
PASS exact polynomial identity serial-rotated-F3-F3 V 13 E 33 DP states 987
PASS exact polynomial identity rotated-serial-F3-F3 V 13 E 33 DP states 1139
PASS exact polynomial identity rotated-serial-two-rotated-F3 V 13 E 33 DP states 1084


==> anc/logs/beraha_certificates.log <==
# python3 beraha_certificates.py — 2026-10-03T18:27Z
PASS B7 carrier lambda >13/10
PASS B7 sector 0 dim 3 power 2 norm upper 0.39307998874425076
PASS B7 sector 1 dim 6 power 4 norm upper 0.17894865902374243
PASS B7 sector 2 dim 6 power 32 norm upper 0.26338947983937044
PASS B7 sector 4 dim 1 power 1 norm upper 0.9090909090909091
PASS B8 carrier lambda >13/10
PASS B8 sector 0 dim 6 power 2 norm upper 0.8443843502769762
PASS B8 sector 1 dim 15 power 8 norm upper 0.5903877335283163
PASS B8 sector 2 dim 15 power 64 norm upper 0.04850759530602347
PASS B8 paired-sector quotient dim 6 power 16 norm upper 0.1519270276268202
PASS B8 sector 5 dim 1 power 1 norm upper 0.9090909090909091
PASS B9 carrier lambda >13/10
PASS B9 sector 0 dim 6 power 8 norm upper 0.20956175834232488
PASS B9 sector 1 dim 15 power 16 norm upper 0.3467550617347597
PASS B9 sector 2 dim 15 power 16 norm upper 0.19445967850557186
PASS B9 sector 3 dim 10 power 64 norm upper 0.05638877638773224
PASS B9 sector 5 dim 1 power 1 norm upper 0.9090909090909091
PASS B10 explicit cell k=21 N=6480 M=13496; internal vertices 419495
PASS 999/1000<rv<1<re<1001/1000
PASS carrier lambda>2; every other mode outside the two carrier copies <101/100
PASS direct Python integer matrix products: 112
PASS basic-cell closed graphs: simple triangulated spheres
PASS literal bipyramid color counts versus closed polynomial formula
PASS exact golden boundary limit (-phi/2,phi/2,phi/2)
ALL CERTIFICATE AND AUDIT CHECKS PASS


==> anc/logs/beraha_symbolic_audit.log <==
# python3 beraha_symbolic_audit.py — 2026-10-03T18:26Z
PASS exact polynomial identity F1-n2-t3 V 8 E 18 DP states 45
PASS exact polynomial identity F1-n2-t4 V 10 E 24 DP states 150
PASS exact polynomial identity F1-n3-t3 V 11 E 27 DP states 297
PASS exact polynomial identity F1-n3-t4 V 14 E 36 DP states 2061
PASS exact polynomial identity F1-n4-t3 V 14 E 36 DP states 2270
PASS exact polynomial identity rotated-F3 V 10 E 24 DP states 156
PASS exact polynomial identity serial-rotated-F3-F3 V 13 E 33 DP states 987
PASS exact polynomial identity rotated-serial-F3-F3 V 13 E 33 DP states 1139
PASS exact polynomial identity rotated-serial-two-rotated-F3 V 13 E 33 DP states 1084


==> anc/logs/beraha_trace_audit.log <==
# python3 beraha_trace_audit.py — 2026-10-03T18:26Z
PASS 392 exact coloring/diagram trace comparisons; three symbolic local actions; adjacent identities


==> anc/logs/crosscheck_composite.log <==
# python3 crosscheck_composite.py — 2026-10-03T18:28Z
case                          (n,t,q)  chi_direct      T6        match
one-rotF3-n2-t4              (2,4,5) 88680          88680          PASS
one-rotF3-n2-t4              (2,4,7) 78576120       78576120       PASS
one-serial(rotF3,F3)-n2-t4   (2,4,5) 1119840        1119840        PASS
one-serial(rotF3,F3)-n2-t4   (2,4,7) 5871418560     5871418560     PASS
one-rot(serial F3F3)-n2-t4   (2,4,5) 1604040        1604040        PASS
one-rot(serial F3F3)-n2-t4   (2,4,7) 6372338280     6372338280     PASS
F1-n4-t3                     (4,3,5) 527280         527280         PASS
F1-n4-t3                     (4,3,7) 1307097120     1307097120     PASS
(104s)


==> anc/logs/crosscheck_t6.log <==
# python3 crosscheck_t6.py — 2026-10-03T18:26Z
(n,t,q)   chi_direct        T6_value          match
(2,4,5)  15720             15720             PASS ✓
(2,4,6)  387360            387360            PASS ✓
(2,4,7)  4414200           4414200           PASS ✓
(3,4,5)  347280            347280            PASS ✓
(3,4,6)  39113280          39113280          PASS ✓
(3,4,7)  1314415200        1314415200        PASS ✓
(2,6,5)  415800            415800            PASS ✓
(2,6,6)  40986000          40986000          PASS ✓
(2,6,7)  1331914920        1331914920        PASS ✓
(64s)

